Surface Kinematics and "The" Yang-Mills Integrand

It has been a long-standing challenge to define a canonical loop integrand for non-supersymmetric gluon scattering amplitudes in the planar limit. Naive integrands are inflicted with $1/0$ ambiguities associated with tadpoles and massless external bubbles, which destroy integrand-level gauge invariance as well as consistent on-shell factorization on single loop-cuts. In this letter, we show that this essentially kinematical obstruction to defining "the" integrand for Yang-Mills theory has a structural solution, handed to us by the formulation of gluon amplitudes in terms of curves on surfaces. This defines "surface kinematics" generalizing momenta, making it possible to define "the" integrand satisfying both a (surface generalized) notion of gauge-invariance and consistent loop-cuts. The integrand also vanishes at infinity in appropriate directions, allowing it to be recursively computed for non-supersymmetric Yang-Mills theory in any number of dimensions. We illustrate these ideas through one loop for all multiplicity, and for the simplest two-loop integrand.

==> anc/demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     59292,       1911]
NotebookOptionsPosition[     57173,       1865]
NotebookOutlinePosition[     57641,       1883]
CellTagsIndexPosition[     57598,       1880]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Demo", "Section",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQfY+vcXUxw1tHqcMaa0C006HVr+4A6WMLd4Bpl2ec
izJ43jo23TYD03H6Md8nA2mW0tQ/IFqtLUdrCpC+o+KqDaKjz4vWgeg3Ty/U
g+gFh9jngmhus/p5ILqj8PVPEG28qvgviM4V70w4yfvW8cbntiQQ3Wdz99Mt
IH3x/yMw/emz1677QFrwcxiYXvbmU+g7IJ2SmhcGogN8TCfzCrx1tFhnCab5
2vsOgWirHafBtJaB7CpJU6C7p4aB6Qv/m7tlgbRlfSeYDpLMYlAE0g8bzzGB
aKlWHc4wIG2+X4MLRE94vK1FxxZoX/JOMC3QPfcJiL7btQBMv7oec8sISL+N
TwDT9hvqsra5v3XkCGgG0zPmfV7P7/HWcbK/7QYQ/eXdtqfGQDrn8GEwDQD8
i7ua
  "],ExpressionUUID->"b46f1134-a91a-4e39-91d2-442b5c1408aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->"In[1]:=",ExpressionUUID->"34664ac7-4ce5-46e3-bc3d-339e42880668"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Tree", ".", "txt"}], " ", "contains", " ", "a", " ", "list", " ",
     "of", " ", "tree", " ", "amplitudes", " ", "from", " ", "3", " ", "to", 
    " ", "7", " ", "points"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Load", " ", "the", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"tree", "=", 
   RowBox[{
    RowBox[{"<<", "\"\<Tree.txt\>\""}], "//", "Uncompress"}]}]}]], "Input",
 CellChangeTimes->{{3.9301693077704167`*^9, 3.930169331125889*^9}, {
  3.930169614112241*^9, 3.9301696143436*^9}, {3.95505399039931*^9, 
  3.955053991728147*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"545a91d6-a49c-48e3-99cb-72d2fe23f8cc"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", 
               SubscriptBox["X", 
                RowBox[{"1", ",", "4"}]]}], " ", 
             SubscriptBox["X", 
              RowBox[{"2", ",", "5"}]]}], "+", 
           RowBox[{
             SubscriptBox["X", 
              RowBox[{"1", ",", "4"}]], " ", 
             SubscriptBox["X", 
              RowBox[{"2", ",", "6"}]]}], "-", 
           RowBox[{
             SubscriptBox["X", 
              RowBox[{"1", ",", "4"}]], " ", 
             SubscriptBox["X", 
              RowBox[{"3", ",", "6"}]]}], "+", 
           RowBox[{
             SubscriptBox["X", 
              RowBox[{"2", ",", "4"}]], " ", 
             SubscriptBox["X", 
              RowBox[{"3", ",", "6"}]]}], "-", 
           RowBox[{
             SubscriptBox["X", 
              RowBox[{"2", ",", "5"}]], " ", 
             SubscriptBox["X", 
              RowBox[{"3", ",", "6"}]]}], "+", 
           RowBox[{
             SubscriptBox["X", 
              RowBox[{"2", ",", "5"}]], " ", 
             SubscriptBox["X", 
              RowBox[{"4", ",", "6"}]]}]}], ",", 
         RowBox[{"-", 
           FractionBox[
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"3", ",", "7"}]]}]]}], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{
             SubscriptBox["X", 
              RowBox[{"1", ",", "4"}]], " ", 
             SubscriptBox["X", 
              RowBox[{"2", ",", "11"}]]}], "-", 
           RowBox[{
             SubscriptBox["X", 
              RowBox[{"1", ",", "5"}]], " ", 
             SubscriptBox["X", 
              RowBox[{"2", ",", 
                TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"]}]]}], "+", 
           TemplateBox[{"31162"}, "OutputSizeLimit`Skeleton"], "+", 
           FractionBox[
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"2", ",", "11"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"4", ",", "11"}]], " ", 
              SubscriptBox["X", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], " ", 
              SubscriptBox["X", 
               RowBox[{"8", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                 TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"]}]], " ", 
              SubscriptBox["X", 
               RowBox[{"10", ",", "12"}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"3", ",", "11"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"5", ",", "11"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "11"}]]}]]}], ",", 
         RowBox[{
           RowBox[{
             RowBox[{"-", 
               SubscriptBox["X", 
                RowBox[{"1", ",", "4"}]]}], " ", 
             SubscriptBox["X", 
              RowBox[{"2", ",", "13"}]]}], "+", 
           RowBox[{
             SubscriptBox["X", 
              RowBox[{"1", ",", "5"}]], " ", 
             SubscriptBox["X", 
              RowBox[{"2", ",", "13"}]]}], "-", 
           RowBox[{
             SubscriptBox["X", 
              RowBox[{"1", ",", "6"}]], " ", 
             SubscriptBox["X", 
              RowBox[{"2", ",", "13"}]]}], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "4"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "6"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "13"}]]}], 
            SubscriptBox["X", 
             RowBox[{"1", ",", "5"}]]], "+", 
           TemplateBox[{"537214"}, "OutputSizeLimit`Skeleton"], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"2", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"4", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"6", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"8", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"10", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"12", ",", "14"}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"5", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "13"}]]}]], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"2", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"4", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"6", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"8", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"10", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"12", ",", "14"}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"3", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"5", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "13"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "13"}]]}]]}]}], "}"}], Short[#, 8]& ], 
   "line" -> 2, "sessionID" -> 25380545261425006917, "byteCount" -> 413846256,
    "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.93016932851223*^9, 3.955054019753004*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"b23ebe56-62cc-4272-8ccf-f254d8e7902c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"For", " ", "example"}], ",", " ", 
   RowBox[{
   "the", " ", "3", " ", "and", " ", "4", " ", "points", " ", "amplitudes", 
    " ", "are"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.93016933856279*^9, 
  3.9301693432026477`*^9}},ExpressionUUID->"ed21cc59-053b-4115-b427-\
a97761648d6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tree", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.930169365320402*^9, 3.9301693657738867`*^9}, {
  3.955054005965629*^9, 3.955054027839633*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"cd806d57-ec80-4eb8-a8b9-c4f27bebc5f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]]}], " ", 
   SubscriptBox["X", 
    RowBox[{"2", ",", "5"}]]}], "+", 
  RowBox[{
   SubscriptBox["X", 
    RowBox[{"1", ",", "4"}]], " ", 
   SubscriptBox["X", 
    RowBox[{"2", ",", "6"}]]}], "-", 
  RowBox[{
   SubscriptBox["X", 
    RowBox[{"1", ",", "4"}]], " ", 
   SubscriptBox["X", 
    RowBox[{"3", ",", "6"}]]}], "+", 
  RowBox[{
   SubscriptBox["X", 
    RowBox[{"2", ",", "4"}]], " ", 
   SubscriptBox["X", 
    RowBox[{"3", ",", "6"}]]}], "-", 
  RowBox[{
   SubscriptBox["X", 
    RowBox[{"2", ",", "5"}]], " ", 
   SubscriptBox["X", 
    RowBox[{"3", ",", "6"}]]}], "+", 
  RowBox[{
   SubscriptBox["X", 
    RowBox[{"2", ",", "5"}]], " ", 
   SubscriptBox["X", 
    RowBox[{"4", ",", "6"}]]}]}]], "Output",
 CellChangeTimes->{3.9301693713232846`*^9, 3.95505406231107*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"b5bd2ce6-b0f7-4175-8dfd-f52625eba8f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tree", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9301693686858926`*^9, {3.9550540088592157`*^9, 3.955054008966693*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"19323df2-a83e-4cdf-b13d-5c27dbc09c3a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SubscriptBox["X", 
      RowBox[{"1", ",", "5"}]], " ", 
     SubscriptBox["X", 
      RowBox[{"3", ",", "7"}]]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]]}], "-", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]]}], "+", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "+", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "-", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "+", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"]}], "-", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "-", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "+", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]]}], "+", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]]}], "-", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]]}], "-", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]]}], "+", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]]}], "-", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "+", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "+", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "-", 
     RowBox[{
      SubsuperscriptBox["X", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "8"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"5", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}], "+", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}], "-", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "7"}]], " ", 
      SubscriptBox["X", 
       RowBox[{"6", ",", "8"}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.93016936967868*^9, 3.955054062329835*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"4590c563-8fca-40b6-8a96-4f7c14daa32d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Loop", ".", "txt"}], " ", "contains", " ", "a", " ", "list", 
      " ", "of", " ", "1"}], "-", 
     RowBox[{
     "loop", " ", "integrand", " ", "from", " ", "1", " ", "to", " ", "5", 
      " ", "points"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "where", " ", "we", " ", "have", " ", "used", " ", "the", " ", 
      "notation", " ", 
      SubscriptBox["Y", "i"]}], " ", "=", " ", 
     SubscriptBox["X", 
      RowBox[{"i", ",", "p"}]]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Load", " ", "the", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"loop", "=", 
   RowBox[{
    RowBox[{"<<", "\"\<Loop.txt\>\""}], "//", "Uncompress"}]}]}]], "Input",
 CellChangeTimes->{{3.930169146170289*^9, 3.930169275455798*^9}, {
  3.9301694514268465`*^9, 3.930169658987629*^9}, {3.955054016998199*^9, 
  3.95505401723873*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"67de359c-81d0-44ff-8bd7-5374d4f9769f"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           FractionBox[
            RowBox[{"2", " ", 
              SubscriptBox["Y", "2"]}], 
            SubscriptBox["Y", "1"]], "-", 
           FractionBox[
            RowBox[{"d", " ", 
              SubscriptBox["Y", "2"]}], 
            SubscriptBox["Y", "1"]], "-", 
           FractionBox[
            SubscriptBox["X", 
             RowBox[{"1", ",", "2"}]], 
            SubscriptBox["Y", "1"]], "-", 
           FractionBox[
            SubscriptBox["X", 
             RowBox[{"2", ",", "1"}]], 
            SubscriptBox["Y", "1"]]}], ",", 
         RowBox[{"2", "-", "d", "-", 
           FractionBox[
            RowBox[{"2", " ", 
              SubscriptBox["Y", "2"]}], 
            SubscriptBox["Y", "1"]], "+", 
           FractionBox[
            RowBox[{"d", " ", 
              SubscriptBox["Y", "2"]}], 
            SubscriptBox["Y", "1"]], "+", 
           TemplateBox[{"115"}, "OutputSizeLimit`Skeleton"], "+", 
           FractionBox[
            RowBox[{"d", " ", 
              SubscriptBox["X", 
               RowBox[{"3", ",", "2"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"4", ",", "3"}]]}], 
            RowBox[{
              SubscriptBox["Y", "3"], " ", 
              SubscriptBox["X", 
               RowBox[{"3", ",", "3"}]]}]]}], ",", 
         RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           TemplateBox[{"2323"}, "OutputSizeLimit`Skeleton"], "+", 
           FractionBox[
            RowBox[{"d", " ", 
              TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], " ", 
              SubscriptBox["X", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], 
            RowBox[{
              SubscriptBox["Y", "5"], " ", 
              SubscriptBox["X", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], " ", 
              SubscriptBox["X", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}]]}], ",", 
         RowBox[{
           TemplateBox[{"45869"}, "OutputSizeLimit`Skeleton"], "+", 
           FractionBox[
            RowBox[{"d", " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "2"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "4"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "6"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"8", ",", "7"}]]}], 
            RowBox[{
              SubscriptBox["Y", "7"], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "3"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "7"}]]}]]}], ",", 
         RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           FractionBox[
            RowBox[{"2", " ", 
              SubscriptBox["Y", "2"]}], 
            SubscriptBox["Y", "1"]], "-", 
           FractionBox[
            RowBox[{"d", " ", 
              SubscriptBox["Y", "2"]}], 
            SubscriptBox["Y", "1"]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
              SubscriptBox["Y", "1"]}], 
            SubscriptBox["Y", "3"]], "+", 
           FractionBox[
            RowBox[{"d", " ", 
              SubscriptBox["Y", "1"]}], 
            SubscriptBox["Y", "3"]], "+", 
           TemplateBox[{"938228"}, "OutputSizeLimit`Skeleton"], "+", 
           FractionBox[
            RowBox[{"d", " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "4"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "6"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "8"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"10", ",", "9"}]]}], 
            RowBox[{
              SubscriptBox["Y", "9"], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "7"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "9"}]]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "2"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "4"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "6"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "8"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"10", ",", "9"}]]}], 
            RowBox[{
              SubscriptBox["Y", "9"], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "3"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "7"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "9"}]]}]], "+", 
           FractionBox[
            RowBox[{"d", " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "2"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "4"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "6"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "8"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"10", ",", "9"}]]}], 
            RowBox[{
              SubscriptBox["Y", "9"], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "3"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "7"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "9"}]]}]]}]}], "}"}], Short[#, 8]& ], "line" -> 
   3, "sessionID" -> 25380545261425006917, "byteCount" -> 735400208, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.930169268145345*^9, 3.930169295815572*^9}, 
   3.930629582176331*^9, 3.955054062204027*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"18c8ad73-2e11-450c-9103-f4e7ddd4c098"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"For", " ", "example"}], ",", " ", 
   RowBox[{
    RowBox[{"the", " ", "1"}], "-", 
    RowBox[{
    "loop", " ", "1", " ", "and", " ", "2", " ", "points", " ", "integrands", 
     " ", "are"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9301692493965445`*^9, 3.9301692910811048`*^9}, {
   3.930169346994066*^9, 3.930169349809594*^9}, 
   3.930630228836538*^9},ExpressionUUID->"aee09041-8ae6-487e-a8c8-\
740dd118dbd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"loop", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9301692931631427`*^9, 3.930169295753748*^9}, {
  3.9550540200000134`*^9, 3.955054020189455*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"ed18d9be-0e52-4a60-921e-1e286cadc1dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", "d", "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"]}], 
   SubscriptBox["Y", "1"]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "2"]}], 
   SubscriptBox["Y", "1"]], "-", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"1", ",", "2"}]], 
   SubscriptBox["Y", "1"]], "-", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"2", ",", "1"}]], 
   SubscriptBox["Y", "1"]]}]], "Output",
 CellChangeTimes->{3.9301693002964993`*^9, 3.9306295828918643`*^9, 
  3.95505406235181*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"a895ce02-1f54-434b-afdb-a6ad5a4d776f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"loop", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9301692992304688`*^9, {3.9550540228167048`*^9, 3.955054024081699*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"922423e3-57da-407c-abee-ae8489d154e8"],

Cell[BoxData[
 RowBox[{"2", "-", "d", "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"]}], 
   SubscriptBox["Y", "1"]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "2"]}], 
   SubscriptBox["Y", "1"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"]}], 
   SubscriptBox["Y", "3"]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "1"]}], 
   SubscriptBox["Y", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"]}], 
   SubscriptBox["Y", "3"]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "2"]}], 
   SubscriptBox["Y", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "3"]}], 
   SubscriptBox["Y", "1"]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "3"]}], 
   SubscriptBox["Y", "1"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "4"]}], 
   SubscriptBox["Y", "1"]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "4"]}], 
   SubscriptBox["Y", "1"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "4"]}], 
   SubscriptBox["Y", "3"]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "4"]}], 
   SubscriptBox["Y", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"1", ",", "2"}]], 
   SubscriptBox["Y", "1"]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"1", ",", "4"}]], 
   SubscriptBox["Y", "1"]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "-", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"2", ",", "1"}]], 
   SubscriptBox["Y", "1"]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "1"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "1"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "1"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "1"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "1"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "1"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "1"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "+", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"2", ",", "3"}]], 
   SubscriptBox["Y", "3"]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}], 
   SubscriptBox["Y", "1"]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}], 
   SubscriptBox["Y", "1"]], "-", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"2", ",", "4"}]], 
   SubscriptBox["Y", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}], 
   SubscriptBox["X", 
    RowBox[{"1", ",", "1"}]]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}], 
   SubscriptBox["X", 
    RowBox[{"1", ",", "1"}]]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "-", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"3", ",", "2"}]], 
   SubscriptBox["Y", "3"]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"3", ",", "4"}]], 
   SubscriptBox["Y", "3"]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "+", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"4", ",", "1"}]], 
   SubscriptBox["Y", "1"]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "1"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "1"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]]}]], "-", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"4", ",", "2"}]], 
   SubscriptBox["Y", "1"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "2"}]]}], 
   SubscriptBox["Y", "3"]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "2"}]]}], 
   SubscriptBox["Y", "3"]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "2"}]]}], 
   SubscriptBox["X", 
    RowBox[{"3", ",", "3"}]]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "2"}]]}], 
   SubscriptBox["X", 
    RowBox[{"3", ",", "3"}]]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "2"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "-", 
  FractionBox[
   SubscriptBox["X", 
    RowBox[{"4", ",", "3"}]], 
   SubscriptBox["Y", "3"]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"1", ",", "1"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{"d", " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["X", 
     RowBox[{"4", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"3", ",", "3"}]]}]]}]], "Output",
 CellChangeTimes->{3.9301693019481325`*^9, 3.955054062359454*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"e58446d4-c5f7-4f7b-acce-710339960408"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269, 647},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.4 Inherited,
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4a459ff6-4197-4a91-90d7-8a4c1c11db38"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 553, 10, 93, "Section",ExpressionUUID->"b46f1134-a91a-4e39-91d2-442b5c1408aa"],
Cell[1136, 34, 228, 5, 64, "Input",ExpressionUUID->"34664ac7-4ce5-46e3-bc3d-339e42880668",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1389, 43, 720, 15, 101, "Input",ExpressionUUID->"545a91d6-a49c-48e3-99cb-72d2fe23f8cc"],
Cell[2112, 60, 6263, 161, 223, "Output",ExpressionUUID->"b23ebe56-62cc-4272-8ccf-f254d8e7902c"]
}, Open  ]],
Cell[8390, 224, 341, 9, 42, "Input",ExpressionUUID->"ed21cc59-053b-4115-b427-a97761648d6f"],
Cell[CellGroupData[{
Cell[8756, 237, 275, 5, 42, "Input",ExpressionUUID->"cd806d57-ec80-4eb8-a8b9-c4f27bebc5f1"],
Cell[9034, 244, 968, 34, 50, "Output",ExpressionUUID->"b5bd2ce6-b0f7-4175-8dfd-f52625eba8f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10039, 283, 253, 5, 42, "Input",ExpressionUUID->"19323df2-a83e-4cdf-b13d-5c27dbc09c3a"],
Cell[10295, 290, 23136, 758, 529, "Output",ExpressionUUID->"4590c563-8fca-40b6-8a96-4f7c14daa32d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33468, 1053, 1027, 26, 131, "Input",ExpressionUUID->"67de359c-81d0-44ff-8bd7-5374d4f9769f"],
Cell[34498, 1081, 6529, 167, 233, "Output",ExpressionUUID->"18c8ad73-2e11-450c-9103-f4e7ddd4c098"]
}, Open  ]],
Cell[41042, 1251, 472, 12, 42, "Input",ExpressionUUID->"aee09041-8ae6-487e-a8c8-740dd118dbd5"],
Cell[CellGroupData[{
Cell[41539, 1267, 277, 5, 42, "Input",ExpressionUUID->"ed18d9be-0e52-4a60-921e-1e286cadc1dd"],
Cell[41819, 1274, 646, 21, 70, "Output",ExpressionUUID->"a895ce02-1f54-434b-afdb-a6ad5a4d776f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42502, 1300, 253, 5, 42, "Input",ExpressionUUID->"922423e3-57da-407c-abee-ae8489d154e8"],
Cell[42758, 1307, 14387, 554, 442, "Output",ExpressionUUID->"e58446d4-c5f7-4f7b-acce-710339960408"]
}, Open  ]]
}, Open  ]]
}
]
*)


